Safe Output-Feedback Adaptive Optimal Control of Input-Constrained Control-Affine Nonlinear Systems

In this paper, a novel online, safe output-feedback, critic-only, adaptive optimal control framework is developed for safety-critical control of partially observable systems. The developed framework ensures system stability and safety, regardless of the lack of full-state measurements, while learning and implementing a near-optimal controller. The approach leverages linear matrix inequality-based observer design methods to efficiently search for observer gains for effective state estimation. Then, approximate dynamic programming is used to develop an approximate controller that uses simulated experiences to guarantee the safety and stability of the closed-loop system. Safety is enforced by adding a recentered robust Lyapunov-like barrier function to the cost function that effectively enforces safety constraints, even in the presence of state estimation errors. Lyapunov-based stability analysis is used to guarantee uniform ultimate boundedness of the trajectories of the closed-loop system and ensure safety. Simulation studies are performed to demonstrate the effectiveness of the developed method through two real-world safety-critical scenarios, specifically one ensuring that the state trajectories of a given system remain within a given set, and the other ensuring that the system avoids an obstacle.

==> code/MaxCohen2020Sim2.m <==
clear all
close all
clc
yalmip('clear')

% Simulation Number
params.simNo  = 2; % Simulating Obstacle avoidance Problem
addpath('functions')

%% Simulation Parameters
params.n = 2; % dimension of states
params.m = 1; % dimension of control input
params.L = 3; % dimension of weights
params.uBar = 10; % saturation bound on control input
params.kc1 = 0.05; % learning gain
params.kc2 = 0.75; % learning gain
params.ka1 = 0.75; % learning gain
params.ka2 = 0.01; % learning gain
params.nu = 0.7; % learning gain;
params.Beta = 0.001; % learning gain;
params.R = 1*eye(1); % control Penalty Matrix
params.Q = 1*eye(2);  % state Penalty Matrix
params.N = 100; % number of Bellman error extrapolation points
params.alpha = 2; % learning rate

%% System Parameters
params.C = [0, 1]; % output matrix

%% Initial Conditions
Gamma0 = eye(params.L); % initial least squares gain matrix
WcHat0 = 0.5*ones(params.L, 1); % initial critic weights
WaHat0 = 0.5*ones(params.L, 1); % initial actor weights
x0 = [-1;1]; % initial actual states
xHat0 = [-1.1;1.1]; % initial state estimates
z0 = [x0;xHat0;WaHat0;WcHat0;Gamma0(:)]; % initial concatenated states
tspan = [0 5];

%% Barrier Functions Parameters & functions
params.a = 0; % positive constant for normalization
params.xc = [-0.85;0.6]; % center of circular obstacle
params.r = 0.2; % radius of circle
kpValues = [0, 0.01];

for kp = kpValues % Simulating for different kp values
    %% Setting Barrier Gain
    params.kp = kp; % barrier function gain

    %% Simulation
    options = odeset('OutputFcn',@odeplot, 'OutputSel', params.n+1:params.n+params.n);
    [t,z] = ode45(@(t,z) ClosedLoopDynamics(t,z, params), tspan, z0, options);
    close all;

    %% Results
    x = z(:,1:params.n); % final actual states
    xHat = z(:,params.n+1:params.n+params.n); % final state estimates
    e = x-xHat; % final state estimation error
    WaHat = z(:, 2*params.n+1:2*params.n+params.L); % final estimated ValueFunction Weights
    WcHat = z(:, 2*params.n++params.L+1:2*params.n+2*params.L); % final estimated ValueFunction Weights
    x1 = x(:, 1); % actual state 1
    x2 = x(:, 2);  % actual state 2
    x1Hat = xHat(:, 1); % state 1 estimate
    x2Hat = xHat(:, 2); % state 2 estimate

    % creating circlular obstacle trajectory
    th = 0:pi/50:2*pi;
    xunit = params.r * cos(th) + params.xc(1);
    yunit = params.r * sin(th) + params.xc(2);

    %% Saving Results
    folder = sprintf('data/sim_%d/kp_%g', params.simNo, kp);
    mkdir(folder);
    x1DataCohen = [t,x1];
    x2DataCohen = [t,x2];
    xDataCohen = x;
    xHatDataCohen = xHat;
    x0DataCohen = [xunit', yunit'];
    x1HatDataCohen = [t,x1Hat];
    x2HatDataCohen = [t,x2Hat];

    save(fullfile(folder, 'x1DataCohen.dat'),'x1DataCohen','-ascii');
    save(fullfile(folder, 'x2DataCohen.dat'),'x2DataCohen','-ascii');
    save(fullfile(folder, 'xDataCohen.dat'),'xDataCohen','-ascii');
    save(fullfile(folder, 'xHatDataCohen.dat'),'xHatDataCohen','-ascii');
    save(fullfile(folder, 'x0DataCohen.dat'),'x0DataCohen','-ascii');
    save(fullfile(folder, 'x1HatDataCohen.dat'),'x1HatDataCohen','-ascii');
    save(fullfile(folder, 'x2HatDataCohen.dat'),'x2HatDataCohen','-ascii');


    %% Plots
    folder = sprintf('plots/sim_%d/kp_%g', params.simNo, kp);
    mkdir(folder); % create a folder to store plots for each kp

    % Plot 1: State and Obstacle avoidance
    figure(1)
    % Plot the circle (obstacle)
    pos = [params.xc'-params.r 2*params.r 2*params.r];
    rectangle('Position',pos,'Curvature',[1 1], 'FaceColor', 'red', 'Edgecolor','none');
    hold on
    % Plot the goal node (green)
    plot(0, 0, 'g.', 'MarkerSize', 30, 'DisplayName', 'Goal'); % 
    % Plot the start node (red)
    plot( x0(1), x0(2), 'r.', 'MarkerSize', 30, 'DisplayName', 'Start'); % 
    plot( xHat0(1), xHat0(2), 'r.', 'MarkerSize', 30, 'DisplayName', 'Start'); % 
    % plot trajectory of state
    comet (x1, x2);
    comet (x1Hat, x2Hat);
    xl = xlabel('$(x)_{1}(t)$','interpreter','latex');
    yl = ylabel('${(x)_{2}(t)}$','interpreter','latex');
    set(xl,'Fontsize',20);
    set(yl,'Fontsize',20);
    hold off
    axis equal
    saveas(gcf, fullfile(folder, 'obstacle_avoidance.png'));

    % Plot 2: State trajectories of actual and estimated x-cordinates
    figure(2)
    p = plot(t, x1, t, x1Hat, "--",'LineWidth',2);
    pbaspect([3 1 1])
    mrk1={'s','v','o','*','^','x'};
    mrk=(mrk1(1,1:size(p,1)))';
    set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
    f_nummarkers(p,10,1);
    for i=1:size(p,1)
        hasbehavior(p(i), 'legend', false);
    end
    xl = xlabel('$Time (s)$','interpreter','latex');
    yl = ylabel('${x(t)}$','interpreter','latex');
    set(xl,'Fontsize',20);
    set(yl,'Fontsize',20);
    l =legend('$(x)_{1}$(t)','$(\hat{x})_{1}$(t)', 'interpreter','latex', 'Fontsize',20);
    set(l,'Interpreter','latex','Location','NorthEast');
    saveas(gcf, fullfile(folder, 'state_trajectory_x.png'));

    % Plot 3: State trajectories of actual and estimated y-coordinates
    figure(3)
    p = plot(t, x2, t, x2Hat,"--",'LineWidth',2);
    pbaspect([3 1 1])
    mrk1={'s','v','o','*','^','x'};
    mrk=(mrk1(1,1:size(p,1)))';
    set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
    f_nummarkers(p,10,1);
    for i=1:size(p,1)
        hasbehavior(p(i), 'legend', false);
    end
    xl = xlabel('$Time (s)$','interpreter','latex');
    yl = ylabel('$x(t)$','interpreter','latex');
    set(xl,'Fontsize',20);
    set(yl,'Fontsize',20);
    l = legend('$(x)_2$(t)','$(\hat{x})_2$(t)', 'interpreter','latex');
    set(l,'Interpreter','latex','Location','NorthEast', 'Fontsize',20);
    saveas(gcf, fullfile(folder, 'state_trajectory_y.png'));

    % Plot 4: State estimation error between actual and estimated x-coordinates trajectories
    figure(4)
    p = plot(t, e,'LineWidth',2);
    pbaspect([3 1 1])
    mrk1={'s','v','o','*','^','x'};
    mrk=(mrk1(1,1:size(p,1)))';
    set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
    f_nummarkers(p,10,1);
    for i=1:size(p,1)
        hasbehavior(p(i), 'legend', false);
    end
    xl = xlabel('$Time (s)$','interpreter','latex');
    yl = ylabel('$e(t)$','interpreter','latex');
    set(xl,'Fontsize',20);
    set(yl,'Fontsize',20);
    l = legend('$(e)_1$','$(e)_2$','interpreter','latex', 'Fontsize',20);
    set(l,'Interpreter','latex','Location','NorthEast');
    saveas(gcf, fullfile(folder, 'state_estimation_error.png'));

    % Plot 5: Trajectories of estimated policy weights
    figure(5)
    p = plot(t, WaHat,'LineWidth',2);
    pbaspect([3 1 1])
    mrk1={'s','v','o','*','^','x'};
    mrk=(mrk1(1,1:size(p,1)))';
    set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
    f_nummarkers(p,10,1);
    for i=1:size(p,1)
        hasbehavior(p(i), 'legend', false);
    end
    xl = xlabel('$Time (s)$','interpreter','latex', 'Fontsize',20);
    yl = ylabel('$\hat{W}_{c}$','interpreter','latex');
    set(xl,'Fontsize',20);
    set(yl,'Fontsize',20);
    l = legend('$({\hat{W}_a})_{1}(t)$','$({\hat{W}_a})_{2}(t)$', '$({\hat{W}_a})_{3}(t)$', 'interpreter','latex', 'Fontsize',20);
    set(l,'Interpreter','latex','Location','NorthEast');
    saveas(gcf, fullfile(folder, 'estimated_policy_weights.png'));

    % Plot 6: Trajectories of estimated value function weights
    figure(6)
    p = plot(t, WcHat,'LineWidth',2);
    pbaspect([3 1 1])
    mrk1={'s','v','o','*','^','x'};
    mrk=(mrk1(1,1:size(p,1)))';
    set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
    f_nummarkers(p,10,1);
    for i=1:size(p,1)
        hasbehavior(p(i), 'legend', false);
    end
    xl = xlabel('$Time (s)$','interpreter','latex', 'Fontsize',20);
    yl = ylabel('$\hat{W}_{c}$','interpreter','latex');
    set(xl,'Fontsize',20);
    set(yl,'Fontsize',20);
    l = legend('$({\hat{W}_c})_{1}(t)$','$({\hat{W}_c})_{2}(t)$', '$({\hat{W}_c})_{3}(t)$', 'interpreter','latex', 'Fontsize',20);
    set(l,'Interpreter','latex','Location','NorthEast');
    saveas(gcf, fullfile(folder, 'estimated_value_function_weights.png'));
    close all;
end

%% Functions

% Closed loop system
function zDot = ClosedLoopDynamics(t, z, params)

x = z(1:params.n, :); % row 1-2 in z vector
xHat = z(params.n+1:params.n+params.n,:); % row 3-4 in z vector
y = params.C*x; % measured output
params.q = size(y, 2); % dimension of output;

if isnan(value(x))
    warning("Something is wrong! x is nan")
end
if isnan(value(xHat))
    warning("Something is wrong! x is nan")
end

% Observer gains solving the linear matrix inequality (LMI).
[P, ell1, ell2, ell3] = LMISolution(params);

% % Displaying vectorized luenberger gains and symmetric positive definite
% % matrix P
% disp(['The value of P is: [' num2str(P(:)') ']']) ;
% disp(['The value of ell1 is: [' num2str(ell1(:)') ']']) ;
% disp(['The value of ell2 is: [' num2str(ell2(:)') ']']) ;
% disp(['The value of ell3 is: [' num2str(ell3(:)') ']']) ;


% Update law for actor and critic weights
[uHat, WaHatDot, WcHatDot, GammaDot] = actorAndCritic(t, z, params);

% Actual dynamics
xDot = ActualDynamics(x, uHat);

% Estimated Dynamics
xHatDot = EstimatedDynamics(xHat, y, uHat, ell1, ell2, ell3, params);
% xHatDot = xDot;

% Concatenated dynamics
zDot = [xDot;xHatDot;WaHatDot(:);WcHatDot(:);GammaDot(:)];
end

% Basis function
function [sigma, gradSigma] = basis(x, d,  params)

sigma = zeros(params.L,1);
gradSigma = zeros(params.L, length(x));
c = zeros(2, params.L);

for i=1:size(d, 2)
    c(:,i) = x + d(:,i);
    sigma(i,1) = exp(x'*c(:,i)) - 1;
    gradSigma(i,:) = c(:,i)*exp(x'*c(:,i));
end
end


function [uHat, WaHatDot, WcHatDot, GammaDot] = actorAndCritic(t, z, params)
%ACTORANDCRITIC
% Update laws for critic weights
xHat = z(params.n+1:2*params.n,:); % row 3-4 in z vector
WaHat = z(2*params.n+1:2*params.n+params.L, :);
WcHat = z(2*params.n+params.L+1:2*params.n+2*params.L, :);
Gamma = reshape(z(2*params.n+2*params.L+1:2*params.n+2*params.L+params.L^2), ...
    params.L, params.L);

% Summation of weights in the meshgrid
summWaHat = zeros(size(WaHat));
summWcHat = zeros(size(WcHat));
summGamma  = zeros(size(WcHat,1),size(WcHat,1));

%% BE Extrapolation
scriptV = (xHat' * xHat)/(1 + (xHat'*xHat));
ai_1 = meshgrid(linspace(-2.1*scriptV,2.1*scriptV, sqrt(params.N)), ...
    linspace(-2.1*scriptV,2.1*scriptV, sqrt(params.N)));
ai_2 = ai_1';
ai = [ai_1(:) ai_2(:)];
%   ai = unifrnd(-2.1*scriptV,2.1*scriptV,2,1);
%% Selecting vertices of an equilateral triangle
d1 = (0.7*scriptV)*[0, -1]';
d2 = (0.7*scriptV)*[0.866, -0.5]';
d3 = (0.7*scriptV)*[-0.866, -0.5]';
d = [d1 d2 d3];
X = xHat + ai';

for i = 1:params.N
    xi = X(:,i);
    gi = ControlEffectiveness(xi);
    fi = DriftDynamics(xi);
    [~, gradSigmai] = basis(xi, d,  params);
    gradVi = gradSigmai'*WcHat;
    [Bbari, gradBbari] = BarrierConstraint(xi, params);
    Di = gradSigmai'*WcHat +  gradBbari;
    ui = -params.uBar*tanh((1/(2*params.uBar))*(params.R\gi')*Di);
    omegai = gradSigmai*(fi + gi*ui);
    rhoi = 1 + params.nu*(omegai'*omegai);
    ri = ui'*params.R*ui + xi'*params.Q*xi + Bbari;
    omegaBi = gradBbari'*(fi + gi*ui);
    deltai = gradVi'*(fi + gi*ui)+ ri + omegaBi;
    GRi = gi*(params.R\gi');
    GSigmai = gradSigmai*GRi*gradSigmai';
    summWaHat = summWaHat + GSigmai'*WaHat*omegai'*WcHat/(4*rhoi^2);
    summWcHat = summWcHat + Gamma*(omegai/rhoi^2)*(deltai);
    summGamma =summGamma + Gamma*(omegai*omegai'/rhoi^2)*Gamma;
end
summWcHat = -params.kc2*summWcHat/params.N;
summWaHat = params.kc2*summWaHat/params.N;
summGamma= params.kc2*summGamma/params.N;

g = ControlEffectiveness(xHat);
f = DriftDynamics(xHat);
[~, gradSigmaHat] = basis(xHat, d,  params);
[BbarHat, gradBbarHat] = BarrierConstraint(xHat, params);
DHat = gradSigmaHat'*WcHat +  gradBbarHat;
uHat = -params.uBar*tanh((1/(2*params.uBar))*(params.R\g')*DHat);
gradVHat = gradSigmaHat'*WcHat;
omega = gradSigmaHat*(f + g*uHat);
rho = 1 + params.nu*(omega'*omega);
r = uHat'*params.R*uHat + xHat'*params.Q*xHat + BbarHat;
omegaB = gradBbarHat'*(f + g*uHat);
deltaHat = gradVHat'*(f + g*uHat) + r + omegaB;
GR = g*(params.R\g');
GSigma = gradSigmaHat*GR*gradSigmaHat';

% DYNAMICS
% WaHatDot = params.ka1*(WcHat-WaHat)-params.ka2*WaHat + ...
%     params.kc1*GSigma'*WaHat*omega'*WcHat/(4*rho^2) + summWaHat;
WaHatDot = -params.ka1*(WaHat-WcHat); % Paper uses projection to ensure bounded estimates
WcHatDot = -params.kc1*Gamma*(omega/rho^2)*deltaHat + summWcHat;
GammaDot = params.Beta*Gamma - params.kc1*Gamma*(omega*omega'/rho^2)*Gamma - summGamma;
end

function s = Scheduler(x, params)
if params.kp ~= 0
    MinimumAllowableDist = norm(x-params.xc); % distance from center

    if  MinimumAllowableDist <= params.r
        s =  1;
    else
        s = 0;
    end
else
    s = 0;
end
end


% Barrier Gradient of Bounded barrier function
function [Bbar, gradBbar] = BarrierConstraint(x, params)

x1 = x(1);
x2 = x(2);
xc1 = params.xc(1);
xc2 = params.xc(2);
a = params.a;
r = params.r;
kp  = params.kp;

h = SafeSet(x, params);
s = Scheduler(x, params);
Bbar = (kp * s)/(h + a);

gradBbar = [-(kp*s*(2*x1 - 2*xc1))/(a + (x1 - xc1)^2 + (x2 - xc2)^2 - r^2)^2;
    -(kp*s*(2*x2 - 2*xc2))/(a + (x1 - xc1)^2 + (x2 - xc2)^2 - r^2)^2];
end







==> code/f_nummarkers.m <==
%------------------------BEGIN FUNCTION
% NUMMARKERS takes a vector of line handles in h
% and reduces the number of plot markers on the lines
% to num. This is useful for closely sampled data.
%
% example:
% t = 0:0.01:pi;
% p = plot(t,sin(t),'-*',t,cos(t),'r-o');
% nummarkers(p,10);
% legend(p,'sin(t)','cos(t)')
%
% Magnus Sundberg Feb 08, 2001
%
% Note : if you plot in a for loop, store the p=plot(..) into an array plVec, and pass this to this function, calling it once only!
%h = arrayof plot handles
%num = numer of desired markers
%doSpacingAlongX = 1 (default) -> marker delta-x constant, 0-> spacing constant along the curve 
%
% Massimo Ciacci, Nov 04, 2011

function f_nummarkers(h,num, doSpacingAlongX)
if nargin < 3
    doSpacingAlongX = 1;
end



for n = 1:length(h)
    if strcmp(get(h(n),'type'),'line')
        axes(get(h(n),'parent'));
        x = get(h(n),'xdata');
        y = get(h(n),'ydata');
        if (doSpacingAlongX)
             ti = linspace(x(1),x(end),num);
             t = 1:length(x);
             ti = round(interp1(x,t,ti));
        else
            t = 1:length(x);
            s = [0 cumsum(sqrt(diff(x).^2+diff(y).^2))]; %measures length along the curve
            si = (0:num-1)*s(end)/(num-1); %equally spaced lengths along the curve
            si(end) = s(end); %fix last point to be within the curve 
            ti = round(interp1(s,t,si)); %find x index of markers
        end
        xi = x(ti);
        yi = y(ti);
        marker = get(h(n),'marker');
        ms = get(h(n),'markersize');
        color = get(h(n),'color');
        style = get(h(n),'linestyle');
        width = get(h(n),'linewidth');
        % make a line with just the markers
        set(line(xi,yi),'marker',marker,'linestyle','none','color',color,'markerfacecolor',color,'markersize',ms);
        % make a copy of the old line with no markers
%         set(line(x,y),'marker','none','linestyle',style,'linewidth',width,'color',color,'markerfacecolor',color,'markersize',ms);
        % set the x- and ydata of the old line to [], this tricks legend to keep on working
%         set(h(n),'xdata',[],'ydata',[]);
        set(h(n),'marker','none');
    end
end
%------------------------END FUNCTION (save into nummarkers.m)

==> code/functions/ActualDynamics.m <==
function xDot = ActualDynamics(x, u)
% Actual System Dynamics
f = DriftDynamics(x); % drift matrix
g = ControlEffectiveness(x); % control effectiveness matrix
xDot = f + g*u; % dynamics
end

==> code/functions/Barrier.m <==
function Br = Barrier(t, x, xi, params)
% Control Barrier function
if params.compensatorEnabled || params.cbfActivated
    h = SafeSet(x, params);
    h0 = SafeSet([0;0], params);
    hr = h-(params.gammah * xi);
    hr0 = h0-(params.gammah * 0);
    br = -log(params.kappa*hr / (params.kappa*hr + 1));
    br0 = -log(params.kappa*hr0 / (params.kappa*hr0 + 1));
    Br =(br-br0)^2;
    if ~isreal(Br)
        warning("Something is wrong!")
    end
else
    Br = 0;
end
end

==> code/functions/BarrierGradient.m <==
function gradBr = BarrierGradient(t, x, xi, params)
% Gradient of barrier function
x1 = x(1);
x2 = x(2);
if params.compensatorEnabled || params.cbfActivated
    kappa = params.kappa;
    gammah = params.gammah;

    % ------------------------------------
    h = SafeSet(x, params);
    h0 = SafeSet([0;0],params);
    hr = h-(params.gammah * xi);
    hr0 = h0-(params.gammah * 0);
    br = -log(params.kappa*hr / (params.kappa*hr + 1));
    br0 = -log(params.kappa*hr0 / (params.kappa*hr0 + 1));
    % ------------------------------------

    if params.simNo == 1
        d = params.d;
        gradbr = [-1/((- d*x2^2 + x1 + gammah*xi - 1)*(d*kappa*x2^2 + kappa - kappa*x1 - gammah*kappa*xi + 1));
            (2*d*x2)/((- d*x2^2 + x1 + gammah*xi - 1)*(d*kappa*x2^2 + kappa - kappa*x1 - gammah*kappa*xi + 1));
            -gammah/((- d*x2^2 + x1 + gammah*xi - 1)*(d*kappa*x2^2 + kappa - kappa*x1 - gammah*kappa*xi + 1))];


    elseif params.simNo == 2
        xc1 = params.xc(1);
        xc2 = params.xc(2);
        r = params.r;
        gradbr =[-((kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1)*((kappa*(2*x1 - 2*xc1))/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1) - (kappa^2*(2*x1 - 2*xc1)*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2))/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1)^2))/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2));
            -((kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1)*((kappa*(2*x2 - 2*xc2))/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1) - (kappa^2*(2*x2 - 2*xc2)*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2))/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1)^2))/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2));
            ((kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1)*((gammah*kappa)/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1) - (gammah*kappa^2*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2))/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2) + 1)^2))/(kappa*((x1 - xc1)^2 + (x2 - xc2)^2 - gammah*xi - r^2))];
        if ~isreal(gradbr)
            warning("Something is wrong with gradient of br");
        end
    end
    gradBr = 2*(br-br0)*gradbr;
else
    gradBr = zeros(3, 1);
end
end

==> code/functions/Basis.m <==
% Basis function
function [phiHat, gradPhiHat] = Basis(t, xHat, xi)
zetaHat = [xHat;xi];
phiHat = [zetaHat(1)^2, zetaHat(1)*zetaHat(2),...
    zetaHat(2)^2,zetaHat(1)*zetaHat(3),...
    zetaHat(2)*zetaHat(3),zetaHat(3)^2]';

gradPhiHat = [2*zetaHat(1),       0,       0;
    zetaHat(2),   zetaHat(1),      0;
    0,         2*zetaHat(2),       0;
    zetaHat(3),     0,    zetaHat(1);
    0,   zetaHat(3),      zetaHat(2);
    0,       0,        2*zetaHat(3)];
end

==> code/functions/ClosedLoopDynamics.m <==
function zDot = ClosedLoopDynamics(t, z, params)
% Closed Loop System

x = z(1:params.n, :); % row 1-2 in z vector
xHat = z(params.n+1:params.n+params.n,:); % row 3-4 in z vector
y = params.C*x; % measured output

if isnan(value(x))
    warning("Something is wrong! x is nan")
end
if isnan(value(xHat))
    warning("Something is wrong! x is nan")
end


% Update law for critic weights
[uHat, WcHatDot, GammaDot] = UpdateLawForCriticWeights(t, z, params.P, params);

% Actual dynamics
xDot = ActualDynamics(x, uHat);

% Estimated Dynamics
xHatDot = EstimatedDynamics(xHat, y, uHat, params);

% error dynamics
xTildeDot = xDot-xHatDot;

% Concatenated dynamics
zDot = [xDot;xHatDot;xTildeDot;WcHatDot(:);GammaDot(:)];
end

==> code/functions/ConfigurePlot.m <==
function ConfigurePlot(p, xl, yl, l, useMarker)
if useMarker
    %     pbaspect([3 1 1]);
    mrk1 = {'s', 'v', 'o', '*', '^', 'x'};
    mrk = (mrk1(1, 1:size(p, 1)))';
    set(p, {'marker'}, mrk, {'markerfacecolor'}, get(p, 'Color'), 'markersize', 5);
    f_nummarkers(p, 10, 1);
    for i = 1:size(p, 1)
        hasbehavior(p(i), 'legend', false);
    end
end
set(xl,'Fontsize',20);
set(yl,'Fontsize',20);
set(l,'Interpreter','latex','Location','NorthEast');
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
hold off
end

==> code/functions/Control.m <==
function uHat = Control(t, z, P, params)
xHat = z(params.n+1:params.n+params.n,:); % row 3-4 in z vector
WcHat = z(3*params.n+1:3*params.n+params.l, :);

xi =  params.CompensatorFun(t, P, params.alpha, params.epsilon0);
gHat = ControlEffectiveness(xHat);
GHat = [gHat;zeros(1,params.m)];
gradBrHat = BarrierGradient(t, xHat, xi, params);
[~, gradPhiHat] = Basis(t, xHat, xi);
DHat = (1/(2*params.uBar))*(params.R\GHat')*(gradPhiHat'*WcHat +  gradBrHat);
uHat = -params.uBar*tanh(DHat);
end


==> code/functions/ControlEffectiveness.m <==
function g = ControlEffectiveness(x)
% Control effectiveness matrix
g = [0; cos(2*x(1))+2];
end


==> code/functions/DriftDynamics.m <==
function f = DriftDynamics(x)
% Drift Dynamics
x1 = x(1);
x2 = x(2);
f = [-x1+x2; 
    -0.5*x1-0.5*x2*(1-(cos(2*x1)+2)^2)];
end


==> code/functions/EstimatedDynamics.m <==
function [xHatDot] = EstimatedDynamics(xHat, y, u, params)
% Estimated Dynamics
ell1 = params.ell1;
ell2 = params.ell2;
ell3 = params.ell3;
projxHat = HilbertProjection(xHat, params); % Hilbert Projection

C = params.C; % output matrix

% State estimator dynamics
xHatf = projxHat + ell1*(y-C*projxHat);
xHatg = projxHat + ell2*(y-C*projxHat);
fHat = DriftDynamics(xHatf); % estimated drift dynamics
gHat = ControlEffectiveness(xHatg); % estimated control effectiveness matrix
xHatDot = fHat + gHat*u + ell3*(y-C*projxHat);
end

==> code/functions/HilbertProjection.m <==
function Projx = HilbertProjection(x, params)
% Hilbert Projection

s = sdpvar(params.n, 1);
constraints = [-2 <= s <= 2];

% Solve the optimization problem using Mosek
options = sdpsettings('solver', 'mosek', 'verbose', 0);
optimize(constraints, norm(x - s), options);

% Extract the solution
Projx = value(s);
if any(isnan(Projx))
    warning("Something is wrong! s contains NaN values");
end

end


==> code/functions/LMISolution.m <==
function [P, ell1, ell2, ell3] = LMISolution(params)
% Solving Linear Matrix Inequality to obtain Observer Gains

C = params.C; % output matrix
% Assuming Chi = [-3, 3], modify as needed
% Jacobian of f -> [-1, 1; -2*x2*sin(2*x1)*(cos(2*x1)+2)-1/2, (cos(2*x1)+2)^2/2-1/2];
JacobianF = @(x) [-1, 1;
    -2 * x(2) * sin(2 * x(1)) * (cos(2 * x(1)) + 2) - 1/2, (cos(2 * x(1)) + 2)^2/2 - 1/2];

% Jacobian of g -> [0, 0; -2*sin(2*x1), 0];
JacobianG = @(x) [0, 0; -2 * sin(2 * x(1)), 0];

% Defining possible x values
xValues = [-3, -3; 3, 3; -3, 3; 3, -3];

% Calculating Jacobians of F at all specified points
JacobianFValues = arrayfun(@(i) JacobianF(xValues(i, :)), 1:size(xValues, 1), ...
    'UniformOutput', false);

% Converting cell array to a 3D array
JacobianFArray = cat(3, JacobianFValues{:});

% Calculate element-wise minimum and maximum for Jacobians
Kf1 = min(JacobianFArray, [], 3);
Kf2 = max(JacobianFArray, [], 3);

% Calculating Jacobians of G at all specified points
JacobianGValues = arrayfun(@(i) JacobianG(xValues(i, :)), 1:size(xValues, 1), ...
    'UniformOutput', false);

% Converting cell array to a 3D array
JacobianGArray = cat(3, JacobianGValues{:});

% Calculating element-wise minimum and maximum for Jacobians
Kg1 = min(JacobianGArray, [], 3);
Kg2 = max(JacobianGArray, [], 3);

% Ensure Kf2 is greater than Kf1 but want the bounds to be slightly close
% (you can adjust to see what works
if any(Kf2 <= Kf1)
    %     warning('Adjusting bounds: Kf2 is not greater than Kf1. Adding a small constant.');
    epsilon = 0.5;
    Kf2 = Kf1 + epsilon;
end

% Ensure Kg2 is greater than Kg1
if any(Kg2 <= Kg1)
    %     warning('Adjusting bounds: Kg2 is not greater than Kg1. Adding a small constant.');
    epsilon = 0.15;
    Kg2 = Kg1 + epsilon;
end

if params.simNo  == 2
    % Jacobian of f -> [-1, 1;-2*x2*sin(2*x1)*(cos(2*x1)+2)-0.5, (cos(2*x1)+2)^2/2-0.5];
    Kf1 =  [-1, 1;-2*(-2)*sin(2*(-2))*(cos(2*(-2))+2)-0.5, (cos(2*(-2))+2)^2/2-0.5];
    Kf2 = [2, 2;-2*2*sin(2*2)*(cos(2*2)+2)-0.5, (cos(2*2)+2)^2/2-0.5];

    % Jacobian of g ->  M_g = [0, 0;-2*sin(2*x1), 0];
    Kg1 = [0, 0; 4*(-2)*sin(2*(-2))*(cos(2*(-2)) + 2), -(cos(2*(-2)) + 2)^2];
    Kg2 = [1, 1; 4*2*sin(2*2)*(cos(2*2) + 2), -(cos(2*2) + 2)^2];
end

% disp('Lower bound Kf1:');
% disp(Kf1);
%
% disp('Upper bound Kf2:');
% disp(Kf2);
%
% disp('Lower bound Kg1:');
% disp(Kg1);
%
% disp('Lower bound Kg2:');
% disp(Kg2);


% Initializing some of the variables in the LMI from the paper
A = Kf1 + Kg1;
theta = eye(params.n);
ATheta = A * theta;
CTheta = C * theta;
KfBar =  Kf2 - Kf1;
KgBar = Kg2 - Kg1;

% Decision variables
P = sdpvar(params.n,params.n);
ell1 = sdpvar(params.n,params.q);
ell2 = sdpvar(params.n,params.q);
R = sdpvar(params.n,params.q);


% LMI Formulation
M11 = ATheta'*P + P*ATheta-CTheta'*R'-R*CTheta + 2*params.alpha*P;
M12 = sqrt(2)*P + ( eye(params.n) - ell1 *C)'*KfBar' + ( eye(params.n) - ell2*C )'*KgBar';
M21 = sqrt(2)*P + KfBar*( eye(params.n)-ell1 *C ) + KgBar*( eye(params.n) - ell2*C );
M22 = -3*eye(params.n);
M = [M11, M12; M21, M22];

% LMI Constraints
constraints = [P>=0.01*eye(params.n);
               M <= -0.01*eye(2*params.n);
               norm(ell1 * C) <= 1;
               norm(ell2 * C) <= 1];

% Solver
ops = sdpsettings('solver', 'mosek','verbose',0);

% Diagnostics from LMI solver
solution = solvesdp(constraints, [], ops); %optimize(constraints, objective, options)

% % Check results of optimization
% if solution.problem == 0
%     disp('Feasible from solver')
% elseif solution.problem == 1
%     disp('Infeasible from solver')
% else
%     disp('Error, something wrong occured')
% end

% Results
P = double(P); % positive definite matrix
ell1 = double(ell1); % observer gain
ell2 = double(ell2); % observer gain
R = double(R); %
ell3 = P\R; % observer gain
end


==> code/functions/RunSimulationAndSaveResults.m <==
function RunSimulationAndSaveResults(z0, tspan, params)
%% Run Simulation and Save Results

if ~params.compensatorEnabled
    params.CompensatorFun = @(t, P, alpha, epsilon0) 0; % deactivate compensator
end

if ~params.cbfActivated
    params.CompensatorFun = @(t, P, alpha, epsilon0) 0; % deactivate CBF
    params.kappa = 0;
end

% Run simulation
options = odeset('OutputFcn',@odeplot, 'OutputSel', params.n+1:params.n+params.n);
[t,z] = ode45(@(t,z) ClosedLoopDynamics(t,z, params), tspan, z0, options);

% Extract and save results
x = z(:,1:params.n); % final actual states
xHat = z(:,params.n+1:params.n+params.n); % final state estimates
xTilde = x - xHat; % final state estimation error
WcHat = z(:, 3*params.n+1:3*params.n+params.l); % final estimated ValueFunction Weights
x1 = x(:, 1); % actual state 1
x2 = x(:, 2);  % actual state 2
x1Hat = xHat(:, 1); % state 1 estimate
x2Hat = xHat(:, 2); % state 2 estimate
uHat = zeros(size(xHat, 1), 1); % Initialization of control estimates
hStore = zeros(size(xHat, 1), 1); % Generating trajectory of safe set

for i = 1:size(xHat, 1)
    uHat(i) = Control(t(i), z(i, :)', params.P, params);
    hStore(i) =  SafeSet(x(i, :)', params);
end

% Saving Results
x1Data = [t,x1];
x2Data = [t,x2];
xData = x;
xHatData = xHat;
x1OnlyData = x1;
x2OnlyData = x2;
x1HatData = [t,x1Hat];
x2HatData = [t,x2Hat];
xTildeData = [t,xTilde];
WcHatData = [t,WcHat];
uHatData = [t,uHat];

% Save different Results for RCBF, CBF And NoCBF
if params.simNo  == 1
    if params.compensatorEnabled && params.cbfActivated % Storing Data for RCBF
        save('data\x1DataSim1.dat','x1Data','-ascii');
        save('data\x2DataSim1.dat','x2Data','-ascii');
        save('data\xDataRCBFSim1.dat','xData','-ascii');
        save('data\x1OnlyDataSim1.dat','x1OnlyData','-ascii');
        save('data\x2OnlyDataSim1.dat','x2OnlyData','-ascii');
        save('data\x1HatDataSim1.dat','x1HatData','-ascii');
        save('data\x2HatDataSim1.dat','x2HatData','-ascii');
        save('data\xTildeDataSim1.dat','xTildeData','-ascii');
        save('data\WcHatDataSim1.dat','WcHatData','-ascii');
        save('data\uHatDataSim1.dat','uHatData','-ascii');

        %     % Plotting Just RCBF
        %     plotControlSystem(t, z, uHat, params);
    elseif ~params.compensatorEnabled && params.cbfActivated % Storing xData for CBF
        save('data\xDataCBFSim1.dat', 'xData','-ascii');
    elseif ~params.compensatorEnabled && ~params.cbfActivated %Storing xData for NoCBF
        save('data\xDataNoCBFSim1.dat', 'xData','-ascii');
        save('data\xHatDataNoCBFSim1.dat', 'xHatData','-ascii');
    end
elseif params.simNo  == 2
    if params.compensatorEnabled && params.cbfActivated % Storing Data for RCBF
        save('data\x1DataSim2.dat','x1Data','-ascii');
        save('data\x2DataSim2.dat','x2Data','-ascii');
        save('data\xDataRCBFSim2.dat','xData','-ascii');
        save('data\x1OnlyDataSim2.dat','x1OnlyData','-ascii');
        save('data\x2OnlyDataSim2.dat','x2OnlyData','-ascii');
        save('data\x1HatDataSim2.dat','x1HatData','-ascii');
        save('data\x2HatDataSim2.dat','x2HatData','-ascii');
        save('data\xTildeDataSim2.dat','xTildeData','-ascii');
        save('data\WcHatDataSim2.dat','WcHatData','-ascii');
        save('data\uHatDataSim2.dat','uHatData','-ascii');

        %     % Plotting Just RCBF
        %     plotControlSystem(t, z, uHat, params);
    elseif ~params.compensatorEnabled && params.cbfActivated % Storing xData for CBF
        save('data\xDataCBFSim2.dat', 'xData','-ascii');
    elseif ~params.compensatorEnabled && ~params.cbfActivated %Storing xData for NoCBF
        save('data\xDataNoCBFSim2.dat', 'xData','-ascii');
        save('data\xHatDataNoCBFSim2.dat', 'xHatData','-ascii');
    end
end

==> code/functions/SafeSet.m <==
function h = SafeSet(x, params)

% Safe set
if params.simNo == 1
    h = params.d*x(2)^2 - x(1) + 1; % safe set
elseif params.simNo == 2
    h = ( x(1) - params.xc(1) )^2 + ( x(2) - params.xc(2) )^2 - params.r^2; % circular obstacle
end
end

==> code/functions/UpdateLawForCriticWeights.m <==
function [uHat, WcHatDot,GammaDot] = UpdateLawForCriticWeights(t, z, P, params)
% Update laws for critic weights

xHat = z(params.n+1:params.n+params.n,:);
xi =  params.CompensatorFun(t, P, params.alpha, params.epsilon0);
% zetaHat = [xHat;xi]; % concatenated state vector
WcHat = z(3*params.n+1:3*params.n+params.l, :);
Gamma = reshape(z(3*params.n+params.l+1:3*params.n+params.l+params.l^2), params.l, params.l);
% -------------------------------------------------------------------------

% Summation of weights in the meshgrid
summWcHat = zeros(size(WcHat));
summGamma  = zeros(size(WcHat,1),size(WcHat,1));

% BE Extrapolation - Terms in weight update laws that are evaluated along
% arbitrarily selected trajectories Creation of mesh grid
if params.simNo == 2 %%%%%%%%%%
    tmp = linspace(-2,2,20);
else
    tmp  = linspace(-1,1,20);
end
tmp = meshgrid(tmp,tmp);
tmpt = tmp';
%     params.N = numel(tmp);
%%% Selecting only valid extrapolation points
X = [tmp(:) tmpt(:)];
validX = zeros(params.N,params.n);
numOfchecks = 1; % number Of valid Points
ind = 1; % current index of valid extrapolation points
while ind <= params.N && numOfchecks <= size(X,1)
    h = SafeSet(X(numOfchecks, :)', params);
    if h > 0
        validX(ind, :) = X(numOfchecks, :);
        ind = ind + 1;
    end
    numOfchecks = numOfchecks + 1;
end
for k = 1:params.N
    xk = validX(k, :)';
    gk = ControlEffectiveness(xk);
    fk = DriftDynamics(xk);
    Fk = [fk;-params.alpha*xi];
    Gk = [gk;zeros(1,params.m)];
    Qk = xk'*params.Q*xk;
    BrHatk = Barrier(t, xk, 0, params);
    gradBnHatk = BarrierGradient(t,xk, 0, params);
    [~, gradPhiHatk] = Basis(t, xk, xi);
    DHatk = (1/(2*params.uBar))*(params.R\Gk')*(gradPhiHatk'*WcHat +  gradBnHatk);
    gradVHatk = gradPhiHatk'*WcHat +  gradBnHatk;
    UHatk = params.uBar*gradVHatk'*Gk*tanh(DHatk) ....
        + params.uBar.^2*params.R(:)'*log(1-tanh(DHatk)^2);
    uHatk = -params.uBar*tanh(DHatk);
    omegak = gradPhiHatk*(Fk + Gk*uHatk);
    rhok = 1 + params.nu*(omegak'*omegak);
    deltaHatk =gradVHatk'*(Fk + Gk*uHatk)+ UHatk + Qk + BrHatk + ...
        gradBnHatk'*(Fk + Gk*uHatk);
    summWcHat = summWcHat + Gamma*(omegak/rhok)*(deltaHatk);
    if anynan(summWcHat) == 1 || ~isreal(summWcHat)
        warning("Something is wrong! summWcHat is nan")
    end
    summGamma =summGamma + Gamma*(omegak*omegak'/rhok^2)*Gamma;
end
summWcHat = -params.kc*summWcHat/params.N;
summGamma= params.kc*summGamma/params.N;

gHat = ControlEffectiveness(xHat);
GHat = [gHat;zeros(1,params.m)];
gradBnHat = BarrierGradient(t, xHat, xi, params);
[~, gradPhiHat] = Basis(t, xHat, xi);
DHat = (1/(2*params.uBar))*(params.R\GHat')*(gradPhiHat'*WcHat +  gradBnHat);
uHat = -params.uBar*tanh(DHat);

if ~isreal(uHat)
    warning("Something is wrong! uHat is nan")
end
if ~isreal(gradBnHat)
    warning("Something is wrong! gradBnHat is nan")
end

WcHatDot = summWcHat;
GammaDot = params.Beta*Gamma - summGamma;
end


==> code/functions/plotData.m <==
function plotData(t, z, uHat, params)

% Getting Data
x = z(:,1:params.n); % final actual states
xHat = z(:,params.n+1:params.n+params.n); % final state estimates
xTilde = x - xHat; % final state estimation error
WcHat = z(:, 3*params.n+1:3*params.n+params.l); % final estimated ValueFunction Weights
x1 = x(:, 1); % actual state 1
x2 = x(:, 2);  % actual state 2
x1Hat = xHat(:, 1); % state 1 estimate
x2Hat = xHat(:, 2); % state 2 estimate

% State trajectories of actual and estimated x-coordinates (State 1)
figure
p = plot(t, x1, t, x1Hat, "--",'LineWidth',2);
xl = xlabel('$t [s]$','interpreter','latex');
yl = ylabel('${x(t)}$','interpreter','latex');
l =legend('$(x)_{1}$(t)','$(\hat{x})_{1}$(t)', 'interpreter','latex', 'Fontsize',20);
hold on
ConfigurePlot(p, xl, yl, l, true);

% State trajectories of actual and estimated x-coordinates (State 2)
figure
p = plot(t, x2, t, x2Hat,"--",'LineWidth',2);
xl = xlabel('$t [s]$','interpreter','latex');
yl = ylabel('$x(t)$','interpreter','latex');
l = legend('$(x)_2$(t)','$(\hat{x})_2$(t)', 'interpreter','latex');
hold on
ConfigurePlot(p, xl, yl, l, true);

% State estimation error between actual and estimated x-coordinates trajectories
figure
p = plot(t, xTilde, 'LineWidth', 2);
xl = xlabel('$t [s]$','interpreter','latex');
yl = ylabel('$e(t)$','interpreter','latex');
l = legend('$(\tilde{x})_1$','$(\tilde{x})_2$','interpreter','latex', 'Fontsize',20);
hold on
ConfigurePlot(p, xl, yl, l, true);

% Trajectories of estimated value function weights
figure
p = plot(t, WcHat, 'LineWidth', 2);
xl = xlabel('$t [s]$','interpreter','latex', 'Fontsize',20);
yl = ylabel('$\hat{W}_{c}$','interpreter','latex');
l = legend('$({\hat{W}_c})_{1}(t)$','$({\hat{W}_c})_{2}(t)$', '$({\hat{W}_c})_{3}(t)$', 'interpreter','latex', 'Fontsize',20);
hold on
ConfigurePlot(p, xl, yl, l, true);

% Control trajectory
figure
p = plot(t, uHat, 'LineWidth', 2);
xl = xlabel('$t [s]$','FontSize',20,'interpreter','latex');
yl = ylabel('$\hat{u}(t)$','FontSize',20,'interpreter','latex');
l = legend('$\hat{u}$', 'interpreter','latex', 'Fontsize',20);
hold on
ConfigurePlot(p, xl, yl, l, false);
end

==> code/twoStateSystemSim1.m <==
%% Paper title "State and Input Constrained Output Feedback Adaptive Optimal Control of Affine Nonlinear Systems"
%% Coded by Tochukwu Elijah Ogri, PhD Student, Oklahoma State University.
%% tochukwu.ogri@okstate.edu
%% Numerical Example 1: Ensuring Safety withinn A Given Set

clear all
close all
clc
yalmip('clear')
addpath('functions')

%% Ensuring Safety within a given safe Set (Simulation 1)
params.simNo = 1; % Simulation Number

%% Simulation Parameters
params.n = 2; % dimension of states
params.m = 1; %dimension of control input
params.l = 6; % dimension of weights
params.uBar = 10; % saturation bound on control input
params.kc = 0.5; % learning gain
params.nu = 0.7; % learning gain;
params.Beta = 0.01; % learning gain;
params.R = 1*eye(1); % control Penalty Matrix
params.Q = 1*eye(2);  % state Penalty Matrix
params.N = 100; % number of Bellman error extrapolation points
params.alpha = 1; % learning rate

%% System Parameters
params.C = [0, 1]; % output matrx
params.q = size(params.C, 1); % dimension of output matrix

%% Initial Conditions
params.gamma0 = eye(params.l); % initial least squares gain matrix
params.WcHat0 = [0.5, 1, 0.8,  0.1 , 0.1, 0.1]'; % initial  critic weights
params.x0 = [-3;1.5]; % initial actual states
params.xHat0 = [-1.5;1]; % initial state estimates
params.xTilde0 = params.x0-params.xHat0; % intial estimation error
z0 = [params.x0;
    params.xHat0;
    params.xTilde0;
    params.WcHat0;
    params.gamma0(:)]; % initial concatenated states
tspan = [0 10];

%% Barrier Functions Parameters & functions
params.xRange = [-3;3];
params.d = -1; % set parameter 
params.gammah = 0.1; % Lipschitz constant for h
params.kappa = 0.1; % barrier function gain
params.epsilon0 = norm(params.xRange - params.xHat0); % max initial error (Guessing x0 = [-3, 3])
params.CompensatorFun = @(t, P, alpha, epsilon0) sqrt(max(abs(eig(P)))/min(abs(eig(P))))*epsilon0...
    *exp(-alpha*t); % compensation term xi(t)

%% Observer gains solving the linear matrix inequality (LMI).
[P, ell1, ell2, ell3] = LMISolution(params);
params.P = P;
params.ell1 = ell1;
params.ell2 = ell2;
params.ell3 = ell3;

% Displaying vectorized luenberger gains and symmetric positive definite
% matrix P
disp(['The value of P is: [' num2str(P(:)') ']']) ;
disp(['The value of ell1 is: [' num2str(ell1(:)') ']']) ;
disp(['The value of ell2 is: [' num2str(ell2(:)') ']']) ;
disp(['The value of ell3 is: [' num2str(ell3(:)') ']']) ;


%% Simulation
% Initialize RCBF Simulation
disp('Running RCBF Simulation...')
params.compensatorEnabled = true; % Enable compensator for RCBF
params.cbfActivated = true; % Activate CBF for RCBF
RunSimulationAndSaveResults(z0, tspan, params);

% Initialize CBF Simulation
disp('Running CBF Simulation...')
params.CompensatorFun  = @(t, P, alpha, epsilon0) 0; % Setting the compensation term to zero;
params.compensatorEnabled = false; % Disable compensator for CBF
params.cbfActivated = true; % Activate CBF for CBF
RunSimulationAndSaveResults(z0, tspan, params);

% Initialize NoCBF Simulation
disp('Running NoCBF Simulation...')
params.compensatorEnabled = false; % Disable compensator for NoCBF
params.cbfActivated = false; % Deactivate CBF for NoCBF
RunSimulationAndSaveResults(z0, tspan, params);

disp('Simulations completed.');

%% Plotting
% Load data for RCBF
xDataRCBF = load('data\xDataRCBFSim1.dat');
x1DataRCBF = xDataRCBF(:, 1);
x2DataRCBF = xDataRCBF(:, 2);

% Load data for CBF
xDataCBF = load('data\xDataCBFSim1.dat');
x1DataCBF = xDataCBF(:, 1);
x2DataCBF = xDataCBF(:, 2);

% Load data for NoCBF
xDataNoCBF = load('data\xDataNoCBFSim1.dat');
x1DataNoCBF = xDataNoCBF(:, 1);
x2DataNoCBF = xDataNoCBF(:, 2);

% Plotting all three cases (RCBF, CBF and NoCBF) for safety within a given set
figure
x1Range = linspace(params.xRange(1), params.xRange(2), 100);
x2Range = linspace(params.xRange(1), params.xRange(2), 100);
[X1, X2] = meshgrid(x1Range, x2Range);
H = params.d * X2.^2 - X1 + 1;
contour(X1, X2, H, [0 0], 'LineWidth', 2);
hold on
% plotting trajectory of all three cases
plot(params.x0(1), params.x0(2), 'r.', 'MarkerSize', 30, 'DisplayName', 'Start');
plot(0, 0, 'g.', 'MarkerSize', 30, 'DisplayName', 'Goal');
plot(x1DataRCBF, x2DataRCBF,'r');
plot(x1DataCBF, x2DataCBF, 'g')
plot(x1DataNoCBF, x2DataNoCBF, 'b')
xl = xlabel('$(x)_{1}(t)$', 'interpreter', 'latex');
yl = ylabel('${(x)_{2}(t)}$', 'interpreter', 'latex');
l = legend('Safe Set', 'Start', 'Goal', 'Trajectory (RCBF)', 'Trajectory (CBF)', ...
    'Trajectory (No CBF)', 'Location', 'best');
ConfigurePlot(NaN, xl, yl, l, false);





















==> code/twoStateSystemSim2.m <==
%% Paper title "State and Input Constrained Output Feedback Adaptive Optimal Control of Affine Nonlinear Systems"
%% Coded by Tochukwu Elijah Ogri, PhD Student, Oklahoma State University.
%% tochukwu.ogri@okstate.edu
%% Numerical Example 2: Obstacle Avoidance

clear all
close all
clc
yalmip('clear')
addpath('functions')

%% Obstacle Avoidance (Simulation 2)
params.simNo = 2; % Simulation Number

%% Global variable to store the P matrix
global PMatrix

%% Simulation Parameters
params.n = 2; % dimension of states
params.m = 1; %dimension of control input
params.l = 6; % dimension of weights
params.uBar = 10; % saturation bound on control input
params.kc = 5; % learning gain
params.nu = 0.7; % learning gain;
params.Beta = 0.01; % learning gain;
params.R = 1*eye(1); % control Penalty Matrix
params.Q = 1*eye(2);  % state Penalty Matrix
params.N = 100; % number of Bellman error extrapolation points
params.alpha = 2; % learning rate

%% System Parameters
params.C = [0, 1]; % output matrix
params.q = size(params.C, 1); % dimension of output matrix

%% Initial Conditions
params.gamma0 = eye(params.l); % initial least squares gain matrix
params.WcHat0 = [0.5, 1, 0.8,  0.1 , 0.1, 0.1]'; % initial  critic weights
params.x0 = [-1;1]; % initial actual states
params.xHat0 = [-1.5;1.5]; % initial state estimates
params.xTilde0 = params.x0-params.xHat0; % intial estimation error
z0 = [params.x0;
    params.xHat0;
    params.xTilde0;
    params.WcHat0;
    params.gamma0(:)]; % initial concatenated states
tspan = [0 10];

%% Barrier Functions Parameters & functions
params.xRange = [-2;2]; % assumed maximum and minimum values of x
params.xc = [-0.5;0.6]; % center of circular obstacle
params.r = 0.2; % radius of circle
params.gammah = 0.15; % Lipschitz constant for h
params.kappa = 0.5; % barrier function gain
params.epsilon0 = norm(params.xRange - params.xHat0); % max initial error (Guessing x0 = [-2, 2])
params.CompensatorFun = @(t, P, alpha, epsilon0) sqrt(max(abs(eig(P)))/min(abs(eig(P))))*epsilon0...
    *exp(-alpha*t); % compensation term xi(t)

%% Observer gains solving the linear matrix inequality (LMI).
[P, ell1, ell2, ell3] = LMISolution(params);
params.P = P;
params.ell1 = ell1;
params.ell2 = ell2;
params.ell3 = ell3;

% Displaying vectorized luenberger gains and symmetric positive definite
% matrix P
disp(['The value of P is: [' num2str(P(:)') ']']) ;
disp(['The value of ell1 is: [' num2str(ell1(:)') ']']) ;
disp(['The value of ell2 is: [' num2str(ell2(:)') ']']) ;
disp(['The value of ell3 is: [' num2str(ell3(:)') ']']) ;

%% Simulation
% Initialize RCBF Simulation
disp('Running RCBF Simulation...')
params.compensatorEnabled = true; % Enable compensator for RCBF
params.cbfActivated = true; % Activate CBF for RCBF
RunSimulationAndSaveResults(z0, tspan, params);

% Initialize CBF Simulation
disp('Running CBF Simulation...')
params.CompensatorFun  = @(t, P, alpha, epsilon0) 0; % Setting the compensation term to zero;
params.compensatorEnabled = false; % Disable compensator for CBF
params.cbfActivated = true; % Activate CBF for CBF
RunSimulationAndSaveResults(z0, tspan, params);

% Initialize NoCBF Simulation
disp('Running NoCBF Simulation...')
params.compensatorEnabled = false; % Disable compensator for NoCBF
params.cbfActivated = false; % Deactivate CBF for NoCBF
RunSimulationAndSaveResults(z0, tspan, params);

disp('Simulations completed.');


%% Plotting
% Load data for RCBF
xDataRCBF = load('data\xDataRCBFSim2.dat');
x1DataRCBF = xDataRCBF(:, 1);
x2DataRCBF = xDataRCBF(:, 2);

% Load data for CBF
xDataCBF = load('data\xDataCBFSim2.dat');
x1DataCBF = xDataCBF(:, 1);
x2DataCBF = xDataCBF(:, 2);

% Load data for NoCBF
xDataNoCBF = load('data\xDataNoCBFSim2.dat');
x1DataNoCBF = xDataNoCBF(:, 1);
x2DataNoCBF = xDataNoCBF(:, 2);

% Load data for NoCBF
xHatDataNoCBF = load('data\xHatDataNoCBFSim2.dat');
x1HatDataNoCBF = xHatDataNoCBF(:, 1);
x2HatDataNoCBF = xHatDataNoCBF(:, 2);

% Plotting all three cases (RCBF, CBF and NoCBF) for safety within a given set
figure
% creating circlular obstacle trajectory
th = 0:pi/50:2*pi;
xunit = params.r * cos(th) + params.xc(1);
yunit = params.r * sin(th) + params.xc(2);
x0Data = [xunit', yunit'];
save('data\x0Data.dat','x0Data','-ascii');
% Plot the circle (obstacle)
fill(xunit, yunit, 'r', 'DisplayName', 'Obstacle');
% pos = [params.xc'-params.r 2*params.r 2*params.r];
% rectangle('Position',pos,'Curvature',[1 1], 'FaceColor', 'red', 'Edgecolor','none');
hold on
% plotting trajectory of all three cases
plot(params.x0(1), params.x0(2), 'r.', 'MarkerSize', 30, 'DisplayName', 'Start');
% plot(params.xHat0(1), params.xHat0(2), 'r.', 'MarkerSize', 30, 'DisplayName', 'xHat Start');
plot(0, 0, 'g.', 'MarkerSize', 30, 'DisplayName', 'Goal');
plot(x1DataRCBF, x2DataRCBF,'r');
plot(x1DataCBF, x2DataCBF, 'g')
plot(x1DataNoCBF, x2DataNoCBF, 'b')
% plot(x1HatDataNoCBF, x2HatDataNoCBF, 'k')

xl = xlabel('$(x)_{1}(t)$', 'interpreter', 'latex');
yl = ylabel('${(x)_{2}(t)}$', 'interpreter', 'latex');
l = legend('Obstacle', 'x Start', 'Goal', 'Trajectory (RCBF)', 'Trajectory (CBF)', ...
    'Trajectory (No CBF)', 'Location', 'best');
% l = legend('Obstacle', 'x Start', 'xHat Start', 'Goal', 'Trajectory (RCBF)', 'Trajectory (CBF)', ...
%     'Trajectory (No CBF)', 'Trajectory Estimate (No CBF)', 'Location', 'best');
ConfigurePlot(NaN, xl, yl, l, false);




















